Model-based reconstruction of non-rigid 3D motion-fields from minimal $k$-space data: MR-MOTUS

Estimation of internal body motion with high spatio-temporal resolution can greatly benefit MR-guided radiotherapy/interventions and cardiac imaging, but remains a challenge to date. In image-based methods, where motion is indirectly estimated by reconstructing and co-registering images, a trade off between spatial and temporal resolution of the motion-fields has to be made due to the image reconstruction step. However, we observe that motion-fields are very compressible due to the spatial correlation of internal body motion. Therefore, reconstructing only motion-fields directly from surrogate signals or k-space data without the need for image reconstruction should require few data, and could eventually result in high spatio-temporal resolution motion-fields. In this work we introduce MR-MOTUS, a framework that makes exactly this possible. The two main innovations of this work are (1) a signal model that explicitly relates the k-space signal of a deforming object to general non-rigid motion-fields, and (2) model-based reconstruction of motion-fields directly from highly undersampled k-space data by solving the corresponding inverse problem. The signal model is derived by modeling a deforming object as a static reference object warped by dynamic motion-fields, such that the dynamic signal is given explicitly in terms of motion-fields. We validate the signal model through numerical experiments with an analytical phantom, and reconstruct motion-fields from retrospectively undersampled in-vivo data. Results show that the reconstruction quality is comparable to state-of-the-art image registration for undersampling factors as high as 63 for 3D non-rigid respiratory motion and as high as 474 for 3D rigid head motion.

==> anc/README.txt <==
Description of supplementary figures


-----------------------------------------------------------------------------------------------------------------------------------------------

** AnimatedFigure1.gif **

Affine motion reconstruction from retrospectively undersampled in-vivo head data using MR-MOTUS, compared with 
the ground-truth image reconstructions. An undersampling factor of 2.0 was applied in AP and LR direction and 2.1 in FH. 
This resulted in a total number of 186624 $k$-space points per snapshot and total undersampling factor of about 8.2.

-----------------------------------------------------------------------------------------------------------------------------------------------

** AnimatedFigure2.gif **

Affine motion reconstruction from retrospectively undersampled in-vivo head data using MR-MOTUS, compared with 
the ground-truth image reconstructions. An undersampling factor of 8.0 was applied in AP and LR directions and 7.4 in FH. 
This resulted in a total number of 3240 $k$-space points per snapshot and total undersampling factor of about 474.

-----------------------------------------------------------------------------------------------------------------------------------------------

** AnimatedFigure3.gif **

Affine motion reconstruction from retrospectively undersampled in-vivo head data using MR-MOTUS, compared with 
the ground-truth image reconstructions. An undersampling factor of 14.4 was applied in AP and LR directions and 12.3 in FH. 
This resulted in a total number of 600 $k$-space points per snapshot and total undersampling factor of 2551. 

-----------------------------------------------------------------------------------------------------------------------------------------------

** AnimatedFigure4.gif **

Non-rigid motion reconstruction from in-vivo abdomen data using MR-MOTUS with a cubic B-spline motion model, compared with 
ground-truth image reconstructions acquired during breath-hold. No undersampling was applied on the snapshots.

-----------------------------------------------------------------------------------------------------------------------------------------------

** AnimatedFigure5.gif **

Non-rigid motion reconstruction from retrospectively undersampled in-vivo abdomen data using MR-MOTUS with a cubic B-spline motion model, 
compared with ground-truth image reconstructions acquired during breath-hold. An undersampling factor of about 4 was applied in 
all direction, resulting in a total undersampling factor of 63. 

-----------------------------------------------------------------------------------------------------------------------------------------------

